Secure Evaluation of Knowledge Graph Merging Gain

Finding out the differences and commonalities between the knowledge of two parties is an important task. Such a comparison becomes necessary, when one party wants to determine how much it is worth to acquire the knowledge of the second party, or similarly when two parties try to determine, whether a collaboration could be beneficial. When these two parties cannot trust each other (for example, due to them being competitors) performing such a comparison is challenging as neither of them would be willing to share any of their assets. This paper addresses this problem for knowledge graphs, without a need for non-disclosure agreements nor a third party during the protocol. During the protocol, the intersection between the two knowledge graphs is determined in a privacy preserving fashion. This is followed by the computation of various metrics, which give an indication of the potential gain from obtaining the other parties knowledge graph, while still keeping the actual knowledge graph contents secret. The protocol makes use of blind signatures and (counting) Bloom filters to reduce the amount of leaked information. Finally, the party who wants to obtain the other's knowledge graph can get a part of such in a way that neither party is able to know beforehand which parts of the graph are obtained (i.e., they cannot choose to only get or share the good parts). After inspection of the quality of this part, the Buyer can decide to proceed with the transaction. The analysis of the protocol indicates that the developed protocol is secure against malicious participants. Further experimental analysis shows that the resource consumption scales linear with the number of statements in the knowledge graph.

==> Pictures/scripts/plot_commuunication_buyer_to_seller.py <==
import numpy as np
import matplotlib.pyplot as plt


def fnx():
    return np.random.randint(5, 50, 10)


avg = np.array([
    87149,
    153580,
    222555.5,
    324186,
    363592.5,
    771358,
    1169428.5,
    1577621,
    1926795.5,
    2307934.5,
    2732847.5
])
# Buyer->seller. All are in mb
Intersection = np.array([
24.7350244522095,
47.7622795104981,
66.9505205154419,
101.496503829956,
106.612682342529,
226.012928962708,
350.350406646728,
480.413274765015,
572.706336975098,
685.536915779114,
812.111476898193

])

Entropies = np.array([
59.054877281189,
112.552174568176,
156.100692749023,
233.210458755493,
244.405801773071,
505.310835838318,
771.197649002075,
1044.2790927887,
1235.70416164398,
1467.52728176117,
1725.03035926819

])

Statistics = np.array([
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05,
6.103515625E-05

])

OT = np.array([
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
0.000536918640137,
])

Send = np.array([
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05,
6.77108764648437E-05
])

fig, ax = plt.subplots()
ax.stackplot(avg, Statistics, Intersection, Entropies,  OT, Send, labels=[
             "Statistics", "Intersection", "Entropy metrics", "Oblivious Transfer", "Sending" ])
ax.legend(loc='upper left')
ax.set_ylabel('Communication Traffic (megabyte)')
ax.set_xlabel('Average KG size')

total = sum([Intersection, Entropies, Statistics, OT, Send])
z = np.polyfit(avg, total, 1)
p = np.poly1d(z)
ax.plot(avg, p(avg), "k:", linewidth=5)

print (total)
plt.show()


==> Pictures/scripts/plot_commuunication_seller_to_buyer.py <==
import numpy as np
import matplotlib.pyplot as plt


def fnx():
    return np.random.randint(5, 50, 10)


avg = np.array([
    87149,
    153580,
    222555.5,
    324186,
    363592.5,
    771358,
    1169428.5,
    1577621,
    1926795.5,
    2307934.5,
    2732847.5
])
# Buyer->seller. All are in mb
Intersection = np.array([
24.8154382705688,
47.8911018371582,
67.1434860229492,
101.765563011169,
106.935444831848,
226.697424888611,
351.364846229553,
481.759104728699,
574.390777587891,
687.555747032166,
814.50056552887
])

Entropies = np.array([
87.2362184524536,
157.578091621399,
222.944620132446,
326.105048179626,
354.389743804932,
733.364477157593,
1104.18575191498,
1480.54636669159,
1776.7547082901,
2110.92576503754,
2480.89924907684,
])

Statistics = np.array([
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148,
0.000310897827148


])

OT = np.array([
10.8702764511108,
17.4697284698486,
26.1213369369507,
36.4794645309448,
43.9294586181641,
93.1820735931396,
138.174146652222,
183.411392211914,
229.231301307678,
274.896731376648,
325.433700561523

])

Send = np.array([
10.8272504806519,
17.3510189056396,
25.9295673370361,
36.1957454681396,
43.5542154312134,
92.1564064025879,
136.643191337585,
180.978080749512,
225.703597068787,
270.045761108398,
318.827432632446

])

fig, ax = plt.subplots()
ax.stackplot(avg, Statistics, Intersection, Entropies,  OT, Send, labels=[
             "Statistics", "Intersection", "Entropy metrics", "Oblivious Transfer", "Sending" ])
ax.legend(loc='upper left')
ax.set_ylabel('Communication Traffic (megabyte)')
ax.set_xlabel('Average KG size')

total = sum([Intersection, Entropies, Statistics, OT, Send])
z = np.polyfit(avg, total, 1)
p = np.poly1d(z)
ax.plot(avg, p(avg), "k:", linewidth=5)

print (total)
plt.show()


==> Pictures/scripts/plot_memory.py <==
import numpy as np
import matplotlib.pyplot as plt


def fnx():
    return np.random.randint(5, 50, 10)


avg = np.array([
    87149,
    153580,
    222555.5,
    324186,
    363592.5,
    771358,
    1169428.5,
    1577621,
    1926795.5,
    2307934.5,
    2732847.5
])

SellerMem=np.array([
1321932,
1691620,
2312584,
2554420,
4620844,
11413184,
20064540,
21801168,
17670696,
20714900,
23537644])

SellerMem = SellerMem / (1024**2)

BuyerMem = np.array([
8917460,
14332204,
15006332,
18643248,
18823252,
20773092,
22354128,
23318764,
23982584,
28624628,
30375212
])
BuyerMem = BuyerMem / (1024**2)


fig, ax = plt.subplots()
#ax.stackplot(avg,  BuyerMem, SellerMem, labels=[
#              "Buyer Memory Use", "Seller Memory Use"])

ax.scatter(avg,  BuyerMem, label="Buyer Memory Use")
ax.scatter(avg,  SellerMem, label="Seller Memory Use")
ax.legend(loc='upper left')
ax.set_ylabel('Size (gigabytes)')
ax.set_xlabel('Average KG size')

plt.show()


==> Pictures/scripts/plot_time.py <==
import numpy as np
import matplotlib.pyplot as plt


def fnx():
    return np.random.randint(5, 50, 10)


avg = np.array([
    87149,
    153580,
    222555.5,
    324186,
    363592.5,
    771358,
    1169428.5,
    1577621,
    1926795.5,
    2307934.5,
    2732847.5
])
# timings. All are in seconds
Intersection = np.array([
    182,
    321,
    464,
    677,
    754,
    1602,
    2432,
    3294,
    3988,
    4813,
    5676
])

Entropies = np.array([
    433,
    754,
    1081,
    1556,
    1726,
    3595,
    5346,
    7144,
    8620,
    10311,
    12028
])


Statistics = np.array([
    1,
    2,
    2,
    3,
    4,
    22,
    32,
    42,
    56,
    64,
    74
])

OT = np.array([
    3,
    5,
    8,
    10,
    11,
    30,
    44,
    58,
    75,
    92,
    109
])

Send = [
    5,
    7,
    12,
    16,
    20,
    52,
    82,
    111,
    144,
    174,
    205
]

Verification = np.array([
    342,
    547,
    814,
    1132,
    1345,
    2826,
    4147,
    5444,
    6746,
    8088,
    9517
])


fig, ax = plt.subplots()
ax.stackplot(avg, Statistics, Intersection, Entropies,  OT, Send, Verification, labels=[
             "Statistics", "Intersection", "Entropy metrics", "Oblivious Transfer", "Sending", "Verification"])
ax.legend(loc='upper left')
ax.set_ylabel('Time (s)')
ax.set_xlabel('Average KG size')

total = sum([Intersection, Entropies, Statistics, OT, Send, Verification])
z = np.polyfit(avg, total, 1)
p = np.poly1d(z)
ax.plot(avg, p(avg), "k:", linewidth=5)

print (total)
plt.show()

